Impact of quantum gravity on the UV sensitivity of extremal black holes

Recent work has revealed that extremal Kerr black holes may exhibit a sensitivity to higher-derivative corrections to Einstein's equations, displaying singularities in the tidal forces at the horizon. However, in a purely gravitational context, this "ultraviolet sensitivity" translates into a strong dependence on the Wilson coefficients in the low-energy effective field theory. These, in turn, are fixed by the underlying theory of quantum gravity in the ultraviolet. We find a prediction for these coefficients within the framework of asymptotically safe quantum gravity, and show that, if the quantum gravity scale is trans-Planckian, this horizon-scale ultraviolet sensitivity is avoided.

==> betas_natural_scheme.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9591,        244]
NotebookOptionsPosition[      8519,        219]
NotebookOutlinePosition[      8916,        235]
CellTagsIndexPosition[      8873,        232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lagrangian and notations", "Section",
 CellChangeTimes->{{3.9655322158413944`*^9, 3.9655322182576065`*^9}, {
  3.966318271484372*^9, 
  3.966318304782358*^9}},ExpressionUUID->"4db5a801-8f92-48da-a515-\
9b0653095ea5"],

Cell["The Lagrangian is", "Text",
 CellChangeTimes->{{3.966318367687461*^9, 3.966318394146076*^9}, 
   3.966318481038468*^9},ExpressionUUID->"d8e3e215-3cba-42e6-9da0-\
7247cdc9df52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalL]", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", "\[Pi]", " ", 
        SubscriptBox["G", "N"]}]]}], " ", 
     RowBox[{"RicciScalarCD", "[", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["G", "C3"], " ", 
     RowBox[{"WeylCD", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}], ",", "\[Rho]", ",", "\[Sigma]"}], "]"}], 
     RowBox[{"WeylCD", "[", 
      RowBox[{
       RowBox[{"-", "\[Rho]"}], ",", " ", 
       RowBox[{"-", "\[Sigma]"}], ",", " ", "\[Lambda]", ",", " ", "\[Tau]"}],
       "]"}], 
     RowBox[{"WeylCD", "[", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], ",", " ", 
       RowBox[{"-", "\[Tau]"}], ",", " ", "\[Mu]", ",", " ", "\[Nu]"}], 
      "]"}]}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.9654537775902557`*^9, 3.965453828369852*^9}, {
  3.965454504649744*^9, 3.9654545293722115`*^9}, {3.9655313924934673`*^9, 
  3.9655313949387817`*^9}, {3.965531449034279*^9, 3.9655315021386433`*^9}, {
  3.965531558821415*^9, 3.9655315692474823`*^9}, {3.9655317085778103`*^9, 
  3.9655317826724033`*^9}, {3.965532179303116*^9, 3.9655321969407253`*^9}, {
  3.9655322309968357`*^9, 3.965532243653618*^9}, {3.965532421172838*^9, 
  3.9655324221632404`*^9}, {3.9655325604496994`*^9, 3.9655325707884884`*^9}, {
  3.966318349275352*^9, 3.966318350708622*^9}, {3.966318385559307*^9, 
  3.96631838709125*^9}},ExpressionUUID->"ea94bb16-a409-2843-bbd1-\
a811b7263a4d"],

Cell[TextData[{
 "Where the dimensionful couplings ",
 Cell[BoxData[
  SubscriptBox["G", "N"]],
  CellChangeTimes->{{3.9654537775902557`*^9, 3.965453828369852*^9}, {
   3.965454504649744*^9, 3.9654545293722115`*^9}, {3.9655313924934673`*^9, 
   3.9655313949387817`*^9}, {3.965531449034279*^9, 3.9655315021386433`*^9}, {
   3.965531558821415*^9, 3.9655315692474823`*^9}, {3.9655317085778103`*^9, 
   3.9655317826724033`*^9}, {3.965532179303116*^9, 3.9655321969407253`*^9}, {
   3.9655322309968357`*^9, 3.965532243653618*^9}, {3.965532421172838*^9, 
   3.9655324221632404`*^9}, {3.9655325604496994`*^9, 
   3.9655325707884884`*^9}, {3.966318349275352*^9, 3.966318350708622*^9}, {
   3.966318385559307*^9, 3.96631838709125*^9}},ExpressionUUID->
  "37acec71-2a3c-4849-bab0-1262926fce4b"],
 " and ",
 Cell[BoxData[
  SubscriptBox["G", "C3"]],
  CellChangeTimes->{{3.9654537775902557`*^9, 3.965453828369852*^9}, {
   3.965454504649744*^9, 3.9654545293722115`*^9}, {3.9655313924934673`*^9, 
   3.9655313949387817`*^9}, {3.965531449034279*^9, 3.9655315021386433`*^9}, {
   3.965531558821415*^9, 3.9655315692474823`*^9}, {3.9655317085778103`*^9, 
   3.9655317826724033`*^9}, {3.965532179303116*^9, 3.9655321969407253`*^9}, {
   3.9655322309968357`*^9, 3.965532243653618*^9}, {3.965532421172838*^9, 
   3.9655324221632404`*^9}, {3.9655325604496994`*^9, 
   3.9655325707884884`*^9}, {3.966318349275352*^9, 3.966318350708622*^9}, {
   3.966318385559307*^9, 3.96631838709125*^9}},ExpressionUUID->
  "4fd6b656-ba53-435b-93cf-e63b369f00e0"],
 "are related to the dimensionless ones via "
}], "Text",
 CellChangeTimes->{{3.966318408478983*^9, 3.9663184787816973`*^9}, 
   3.966318512354094*^9},ExpressionUUID->"2c43e81b-62ba-4707-a735-\
a615a1af5edd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["k", "2"], 
    SubscriptBox["G", "N"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["g", 
    SuperscriptBox["C", "3"]], " ", "=", " ", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SubscriptBox["G", "C3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.965532302650444*^9, 3.9655323295783043`*^9}, {
  3.965532398284403*^9, 3.965532537172205*^9}, {3.966318352353874*^9, 
  3.966318353819376*^9}, {3.9663184002770367`*^9, 
  3.966318431405056*^9}},ExpressionUUID->"755a392e-7561-c24f-8d5f-\
cc50421d1245"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Beta functions", "Section",
 CellChangeTimes->{{3.9655322158413944`*^9, 3.9655322182576065`*^9}, {
  3.966318271484372*^9, 
  3.966318272134717*^9}},ExpressionUUID->"695c70de-479a-0546-9ca2-\
8eeb97dadd5a"],

Cell["\<\
The beta functions in the \[OpenCurlyDoubleQuote]natural\
\[CloseCurlyDoubleQuote] regularization scheme (see arXiv:2104.11336) are\
\>", "Text",
 CellChangeTimes->{{3.966318408478983*^9, 3.9663184787816973`*^9}, {
  3.96631852396914*^9, 3.966318552536316*^9}, {3.96631862483123*^9, 
  3.966318658244361*^9}},ExpressionUUID->"e6475a82-e7b9-4f85-8090-\
b39e7a1bedcd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "g"], "=", " ", 
     FractionBox[
      RowBox[{"2", " ", "g", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", "g"}], "+", 
         RowBox[{"6", " ", "\[Pi]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", "g"}], "+", 
       RowBox[{"6", " ", "\[Pi]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", 
      SubscriptBox["g", 
       SuperscriptBox["C", "3"]]], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"69", " ", "g"}], "-", 
          RowBox[{"3709440", " ", 
           SuperscriptBox["g", "2"], " ", "\[Pi]", " ", 
           SubscriptBox["g", 
            SuperscriptBox["C", "3"]]}], "+", 
          RowBox[{"14515200", " ", "g", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubscriptBox["g", 
            SuperscriptBox["C", "3"]]}], "+", 
          RowBox[{"1451520", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SubscriptBox["g", 
            SuperscriptBox["C", "3"]]}], "+", 
          RowBox[{"47585664", " ", 
           SuperscriptBox["g", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SubsuperscriptBox["g", 
            SuperscriptBox["C", "3"], "2"]}], "-", 
          RowBox[{"21337344", " ", 
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SubsuperscriptBox["g", 
            SuperscriptBox["C", "3"], "2"]}], "-", 
          RowBox[{"84188160", " ", 
           SuperscriptBox["g", "4"], " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           SubsuperscriptBox["g", 
            SuperscriptBox["C", "3"], "3"]}], "+", 
          RowBox[{"78382080", " ", 
           SuperscriptBox["g", "3"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SubsuperscriptBox["g", 
            SuperscriptBox["C", "3"], "3"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"120960", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "g"}], "-", 
            RowBox[{"6", " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.965373112434187*^9, 3.965373161960636*^9}, {
   3.965375370465227*^9, 3.9653754162890625`*^9}, {3.965375516254717*^9, 
   3.96537552365164*^9}, {3.965375594908167*^9, 3.96537559748654*^9}, {
   3.965375658585039*^9, 3.9653756671127186`*^9}, {3.9653761263202667`*^9, 
   3.965376173271946*^9}, {3.9653762597511196`*^9, 3.965376312117651*^9}, {
   3.9653763646089573`*^9, 3.9653763664503384`*^9}, 3.9653765053521385`*^9, {
   3.965532200213297*^9, 3.9655322045974045`*^9}, {3.96631848711499*^9, 
   3.966318501258462*^9}},ExpressionUUID->"4600e0fe-ca51-a04c-98c5-\
0c9155b84efb"]
}, Open  ]]
},
WindowSize->{1152, 580},
WindowMargins->{{88, Automatic}, {Automatic, 25}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d06e0d1c-2440-48a6-8553-1db293f41b78"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 222, 4, 67, "Section",ExpressionUUID->"4db5a801-8f92-48da-a515-9b0653095ea5"],
Cell[801, 28, 182, 3, 35, "Text",ExpressionUUID->"d8e3e215-3cba-42e6-9da0-7247cdc9df52"],
Cell[986, 33, 1533, 35, 50, "Input",ExpressionUUID->"ea94bb16-a409-2843-bbd1-a811b7263a4d"],
Cell[2522, 70, 1735, 31, 35, "Text",ExpressionUUID->"2c43e81b-62ba-4707-a735-a615a1af5edd"],
Cell[4260, 103, 624, 17, 54, "Input",ExpressionUUID->"755a392e-7561-c24f-8d5f-cc50421d1245"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4921, 125, 212, 4, 67, "Section",ExpressionUUID->"695c70de-479a-0546-9ca2-8eeb97dadd5a"],
Cell[5136, 131, 376, 7, 35, "Text",ExpressionUUID->"e6475a82-e7b9-4f85-8090-b39e7a1bedcd"],
Cell[5515, 140, 2988, 76, 151, "Input",ExpressionUUID->"4600e0fe-ca51-a04c-98c5-0c9155b84efb"]
}, Open  ]]
}
]
*)


